A smooth transition autoregressive model for matrix-variate time series

In many applications, data are observed as matrices with temporal dependence. Matrix-variate time series modeling is a new branch of econometrics. Although stylized facts in several fields, the existing models do not account for regime switches in the dynamics of matrices that are not abrupt. In this paper, we extend linear matrix-variate autoregressive models by introducing a regime-switching model capable of accounting for smooth changes, the matrix smooth transition autoregressive model. We present the estimation processes with the asymptotic properties demonstrated with simulated and real data.

==> Old/SMAR.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Jul 29 12:12:19 2022

@author: andre
"""


